Successive Interference Cancellation-aided Diffusion Models for Joint Channel Estimation and Data Detection in Low Rank Channel Scenarios

This paper proposes a novel joint channel-estimation and source-detection algorithm using successive interference cancellation (SIC)-aided generative score-based diffusion models. Prior work in this area focuses on massive MIMO scenarios, which are typically characterized by full-rank channels, and fail in low-rank channel scenarios. The proposed algorithm outperforms existing methods in joint source-channel estimation, especially in low-rank scenarios where the number of users exceeds the number of antennas at the access point (AP). The proposed score-based iterative diffusion process estimates the gradient of the prior distribution on partial channels, and recursively updates the estimated channel parts as well as the source. Extensive simulation results show that the proposed method outperforms the baseline methods in terms of normalized mean squared error (NMSE) and symbol error rate (SER) in both full-rank and low-rank channel scenarios, while having a more dominant effect in the latter, at various signal-to-noise ratios (SNR).

==> figs/bar_highrank.m <==
% Ensure SNRdb has unique values by removing duplicates
% [unique_SNRdb, ~, idx] = unique(SNRdb);
% 
% Aggregate nmse_rice1, nmse_prp, nmse_rice, and mmse_nmse values
% aggregated_nmse_rice1 = accumarray(idx, nmse_rice1, [], @mean);
% aggregated_nmse_prp = accumarray(idx, nmse_prp, [], @mean);
% aggregated_nmse_rice = accumarray(idx, nmse_rice, [], @mean);
% aggregated_mmse_nmse = accumarray(idx, mmse_nmse, [], @mean); % Assuming mmse_nmse is defined elsewhere
% 
% Plot the bar graph on a new figure
% figure;
% hold on;
% 
% Plot the NMSE for ldamp with wider bars and thinner black outline (Dark Gray)
% bar(unique_SNRdb, aggregated_nmse_rice1, 0.45, 'FaceColor', [0.4, 0.4, 0.4], 'EdgeColor', 'k', 'LineWidth', 1, 'DisplayName', 'ldamp'); % Dark gray
% 
% Plot the NMSE for Proposed Model with narrower bars inside the previous bars (Dark Red)
% bar(unique_SNRdb, aggregated_nmse_prp, 0.25, 'FaceColor', [0.5, 0, 0], 'EdgeColor', 'k', 'LineWidth', 1, 'DisplayName', 'Proposed Model'); % Dark red
% 
% Plot the NMSE for Rice Model with even narrower bars inside the Proposed Model bars (Cyan-like color)
% bar(unique_SNRdb, aggregated_nmse_rice, 0.15, 'FaceColor', [0.3, 0.6, 0.6], 'EdgeColor', 'k', 'LineWidth', 1, 'DisplayName', 'Joint Langevin'); % Cyan-like color
% 
% Plot the NMSE for LMSE with the narrowest bars inside the Rice Model bars (Dark Blue)
% bar(unique_SNRdb, aggregated_mmse_nmse, 0.1, 'FaceColor', [0, 0, 0.5], 'EdgeColor', 'k', 'LineWidth', 1, 'DisplayName', 'LMSE'); % Dark blue
% 
% Customize the plot
% xlabel('Receive SNR (dB)', 'Interpreter', 'latex', 'FontSize', 18, 'FontWeight', 'bold', 'FontName', 'Times New Roman');
% ylabel('NMSE (dB)', 'Interpreter', 'latex', 'FontSize', 18, 'FontWeight', 'bold', 'FontName', 'Times New Roman');
% grid on;
% box on;
% legend('Location', 'best', 'FontSize', 14, 'Interpreter', 'latex', 'FontWeight', 'bold', 'FontName', 'Times New Roman');
% set(gca, 'FontName', 'Times New Roman', 'FontSize', 14);
% 
% hold off;
% Ensure SNRdb has unique values by removing duplicates

% Ensure SNRdb has unique values by removing duplicates
[unique_SNRdb, ~, idx] = unique(SNRdb);

% Aggregate nmse_rice1, nmse_prp, nmse_rice, and mmse_nmse values
aggregated_nmse_ldamp = accumarray(idx, nmse_ldamp_h, [], @mean);
aggregated_nmse_prp = accumarray(idx, nmse_prp_h, [], @mean);
aggregated_nmse_rice = accumarray(idx, nmse_rice_h, [], @mean);
aggregated_mmse_nmse = accumarray(idx, nmse_mmse_h, [], @mean); % Assuming mmse_nmse is defined elsewhere

% Plot the bar graph on a new figure
figure;
hold on;

% Plot the NMSE for ldamp with wider bars and thinner black outline (Dark Gray)
bar(unique_SNRdb, aggregated_nmse_ldamp, 0.45, 'FaceColor', [0.4, 0.4, 0.4], 'EdgeColor', 'k', 'LineWidth', 1, 'DisplayName', 'ldamp'); % Dark gray

% Plot the NMSE for Proposed Model with narrower bars inside the previous bars (Dark Red)
bar(unique_SNRdb, aggregated_nmse_prp, 0.25, 'FaceColor', [0.5, 0, 0], 'EdgeColor', 'k', 'LineWidth', 1, 'DisplayName', 'Proposed Model'); % Dark red

% Plot the NMSE for Rice Model with slightly wider bars inside the Proposed Model bars (Cyan-like color)
bar(unique_SNRdb, aggregated_nmse_rice, 0.2, 'FaceColor', [0.3, 0.6, 0.6], 'EdgeColor', 'k', 'LineWidth', 1, 'DisplayName', 'Joint Langevin'); % Cyan-like color

% Plot the NMSE for LMSE with the narrowest bars inside the Rice Model bars (Dark Blue)
bar(unique_SNRdb, aggregated_mmse_nmse, 0.1, 'FaceColor', [0, 0, 0.5], 'EdgeColor', 'k', 'LineWidth', 1, 'DisplayName', 'LMMSE'); % Dark blue

% Customize the plot
xlabel('\textbf{SNR [dB]}', 'Interpreter', 'latex', 'FontSize', 20, 'FontWeight', 'bold', 'FontName', 'Times New Roman');
ylabel('\textbf{NMSE [dB]}', 'Interpreter', 'latex', 'FontSize', 20, 'FontWeight', 'bold', 'FontName', 'Times New Roman');
grid on;
box on;

% Bold and larger font for the legend
legend('Location', 'best', 'FontSize', 16, 'Interpreter', 'latex', 'FontWeight', 'bold', 'FontName', 'Times New Roman');

% Set bold axis values
set(gca, 'FontName', 'Times New Roman', 'FontSize', 16, 'FontWeight', 'bold');

hold off;

